Curves on the torus with few intersections

Aougab and Gaster [Math. Proc. Cambridge Philos. Soc. 174 (2023), 569-584] proved that any set of simple closed curves on the torus, where any two are non-homotopic and intersect at most k times, has a maximum size of $k+O(\sqrt{k}\log k)$. We determine the maximum size of such a set for every k. In particular, the maximum never exceeds k+6, and it does not exceed k+4 when k is large. As this quantity coincides with the maximal number of columns of a generic k-modular matrix with two rows, our result also settles the column number problem, a problem of interest in combinatorial optimization, for such matrices.

==> anc/Algorithm1.c <==
#include<stdio.h>
#include<stdlib.h>
#define MAXK 3224

void bug(char *s) {
  printf("There is a bug walking around.\n");
  if (s) printf("%s\n",s);
  exit(0);
  }
  
int gcd(int p, int q) {
  if (p < 0) p = -p;
  if (q < 0) q = -q;
  while (1) {
    if (!p) return q;
    if (!q) return p;
    if (p > q) { p %= q; continue; }
    q %= p;
    }
  }  

// Algorithm 1 --- returns 1 if for any given k-nice set Q of height h one can always find an equivalent set of height smaller than h
int eliminate(int k, int h) {
  int x0,x,y,w,z,xprime,yprime;
  if (h > k) bug("k cannot be smaller than height to exclude");
  for (x0 = 0; x0 <= h/2; x0++) {
    if (h <= (k-x0)/h) return 0;
    for (y = 1; y <= h; y++)
      for (x = h; x <= (k + y*x0)/h; x++) // point (x,y) is assumed to have maximum first coordinate in the set Q, hence width of Q is equal to x
        if (gcd(x,y) == 1) {
          // computing z = min{y, x-y}
	  z = y; if (z > x-y) z = x-y;
	  if (z + k/h < h) continue;
	  w = 1;
	  for (yprime = 1; yprime <= h; yprime++) {
	    for (xprime = (yprime*(x0-h)-k+h-1)/h; xprime <= (yprime*(x0-h)+k)/h; xprime++) {
	      if (gcd(xprime, yprime) != 1) continue;
	      if (abs(xprime*y - (x-y)*yprime) > k) continue;
	      if (abs(xprime) > w) w = abs(xprime);
	      }
	    }
	  if (w < h) continue;
          return 0;
	  }
    }
  return 1;
  }

// for given k >= 2, finds as small h as possible satisfying the following: any k-nice set is equivalent to k-nice set with height at most h
int compute_height(int k) {
  if (k < 2) bug("k must be at least 2");
  int h;
  for (h = 1; h*h < 2*k; h++); // by Lemma 6, h*h is at most 2*k
  while (eliminate(k,h)) h--;
  return h;
  }
  
int main() {
  int k, h, verified, maxk;
  verified = 1;
  for (k = 2; k <= MAXK; k++) {
    h = compute_height(k);
    if (3*h*h > 4*k) {
      verified = 0;
      printf("Algorithm failed for k = %d: obtained height h = %d is too large\n", k, h);
      break;
      }
    }
  if (verified) printf("Claim of Lemma 12 verified for k <= %d\n", MAXK); 
  return 0;
  }


==> anc/Algorithm2.c <==
#include<stdio.h>
#include<stdlib.h>
#define MAXH 110
#define MAXK 2000

int gcds[MAXK+1][MAXK+1]; // gcds[i][j] = 1 if gcd(i,j) = 1, otherwise, gcds[i][j] = 0
short M[MAXH+1][MAXK+1][MAXK+1]; // M[h][j1][j2] is the size of the set {z : j1 <= z <= j2, gcd(z,h) = 1}
short Mk[MAXH+1][MAXK+1][MAXK+1]; // given k, Mk[h][j1][j2] is the maximum of M[h][j1'][j2'] over j1 <= j1' <= j2' <= j2, |j1'-j2'| < k/h

void bug(char *s) {
  printf("There is a bug walking around.\n");
  if (s) printf("%s\n",s);
  exit(0);
  }

int gcd(int p, int q) {
  if (p < 0) p = -p;
  if (q < 0) q = -q;
  while (1) {
    if (!p) return q;
    if (!q) return p;
    if (p > q) { p %= q; continue; }
    q %= p;
    }
  }
  
// initialize the values of M and gcds 
void init_M_and_gcds(void) {
  int i,j,k;
  for (i = 0; i <= MAXK; i++) for (j = 0; j <= MAXK; j++) gcds[i][j] = (gcd(i,j) == 1)?1:0;
  for (i = 1; i <= MAXH; i++) for (j = 0; j <= MAXK; j++) {
    for (k = 0; k < j; k++) M[i][j][k]=0;
    M[i][j][j] = gcds[i][j];
    for (k = j+1; k <= MAXK; k++) M[i][j][k] = M[i][j][k-1] + gcds[i][k];
    }
  }

// Algorithm 1 --- returns 1 if for any given k-nice set Q of height h one can always find an equivalent set of height smaller than h
int eliminate(int k, int h) {
  int x0,x,y,w,z,xprime,yprime;
  if (h > k) bug("k cannot be smaller than height to exclude");
  for (x0 = 0; x0 <= h/2; x0++) {
    if (h <= (k-x0)/h) return 0;
    for (y = 1; y <= h; y++)
      for (x = h; x <= (k + y*x0)/h; x++) // point (x,y) is assumed to have maximum first coordinate in the set Q, hence width of Q is equal to x
        if (gcd(x,y) == 1) {
          // computing z = min{y, x-y}
	  z = y; if (z > x-y) z = x-y;
	  if (z + k/h < h) continue;
	  w = 1;
	  for (yprime = 1; yprime <= h; yprime++) {
	    for (xprime = (yprime*(x0-h)-k+h-1)/h; xprime <= (yprime*(x0-h)+k)/h; xprime++) {
	      if (gcd(xprime, yprime) != 1) continue;
	      if (abs(xprime*y - (x-y)*yprime) > k) continue;
	      if (abs(xprime) > w) w = abs(xprime);
	      }
	    }
	  if (w < h) continue;
          return 0;
	  }
    }
  return 1;
  }

// Algorithm 3
int backtrack(int k, int h, int N, int l, int Ngreater, int *L, int *U) {
  int Lprime[MAXH];
  int Uprime[MAXH];
  int a,b,i,Nprime,Ngeq;
  
  if (l == 0) return Ngreater + 1;
  if (l < h) {
    Nprime = Ngreater + 1;
    for (i = 1; i < l; i++) if (L[i] <= U[i]) Nprime += Mk[i][L[i]][U[i]];
    if (Nprime > N) N = backtrack(k,h,N,l-1,Ngreater,L,U);
    }
  if (L[l] > U[l]) return N;
  for (a = L[l]; a <= U[l]; a++) if (gcds[a][l]) //if ((!a)||(gcds[l][a])) 
    for (b = a; b <= U[l]; b++) if (gcds[b][l]) {// if ((!b)||(gcds[l][b])) {
      if (((b - a)*l) > k) continue;
      Nprime = Ngreater + M[l][a][b] + 1;
      for (i = 1; i < l; i++) {
        // computing Lprime[i] = max{L[i], ceiling((a*i-k+)/l), ceiling((b*i-k)/l)}
        Lprime[i] = L[i]; 
        if (Lprime[i] < (a*i-k+l-1)/l) Lprime[i] = (a*i-k+l-1)/l; 
        if (Lprime[i] < (b*i-k+l-1)/l) Lprime[i] = (b*i-k+l-1)/l;
        // computing Uprime[i] = min{U[i], floor((a*i+k)/l), floor((b*i+k)/l)}
        Uprime[i] = U[i];
        if (Uprime[i] > (a*i+k)/l) Uprime[i] = (a*i+k)/l;
        if (Uprime[i] > (b*i+k)/l) Uprime[i] = (b*i+k)/l;
        if (Lprime[i] <= Uprime[i]) Nprime += Mk[i][Lprime[i]][Uprime[i]];
        }
      if (Nprime <= N) continue;
      Ngeq = Ngreater + M[l][a][b];
      N = backtrack(k,h,N,l-1,Ngeq,Lprime,Uprime);
    }   
  return N;
  }

// Algorithm 2
int compute(int k, int h, int N) {
  int L[MAXH]; int U[MAXH]; // we never use values L[0] and U[0]
  int i;
  if (h > MAXH) bug("MAXH is too small");
  L[1] = 0; U[1] = k;
  for (i = 2; i <= h; i++) {
    L[i] = 1;
    U[i] = k;
    }
  return backtrack(k,h,N,h,0,L,U);
  }

// for a given k >= 2, returns the maximum size of a k-nice set
void compute_max(int k) {
  int i,j,h,maxh,N; // N - maximum size of a k-nice set; dif - expected value of the difference N-k from Lemma 14
  if (k > MAXK) bug("MAXK is too small");
  if (k < 2) bug("k should be at least 2");
  // initializing Mk[h][i][j]; Mk[h][j1][j2] is the maximum of M[h][j1'][j2'] over j1 <= j1' <= j2' <= j2, |j1'-j2'| < k/h
  for (h = 1; h*h <= 2*k; h++) {
    for (i = 0; i <= k; i++) for (j = i; j <= k; j++)
      if ((j-i)*h <= k)
        Mk[h][i][j] = M[h][i][j];
      else
        Mk[h][i][j] = (Mk[h][i][j-1] > M[h][j-k/h][j]) ? Mk[h][i][j-1] : M[h][j-k/h][j];
    }
  switch (k%6) {
    case 0:  N = k + 2; break;
    case 2:  N = k + 4; break;
    case 4:  N = k + 2; break;
    default:  N = k + 3;
    }
  for (maxh = 2; 3*maxh*maxh <= 4*k; maxh++); maxh--;
  for (h = 2; h <= maxh; h++)
    if (!eliminate(k,h)) // we check k-nice sets of height h only for those pairs (k,h) for which Algorithm 1 returns 'not verified' 
      N = compute(k,h,N); 
  printf("Maximum for k = %d is %d.\n",k,N);
  }

int main() {
  int k;
  if (sizeof(short) != 2) bug("sizeof(short) != 2");
  init_M_and_gcds();
  for (k = 3; k <= 1891; k++) compute_max(k);
  return 0;
  }


==> anc/README <==
# OVERVIEW

All the computer-assisted checks of claims from Table 2 were performed using the following programs:
* Algorithm1.c for Lemma 12,
* Algorithm2.c for Theorem 17,
* check_claims.py for Lemma 5, Theorem 10, and Theorem 13; it also computes the value of k_0 in Theorem 20.
The latter program uses the precomputed constants in the file rho_alpha_gamma_beta.txt, which can be generated using compute_rho_alpha_beta_gamma.py.

# REQUIREMENTS

For .c files, any reasonable C compiler would suffice. Likewise, we use only standard python libraries in .py scripts.

# HOW TO RUN

For the .c files, one has to compile them first, e.g. using the following commands:
gcc Algorithm1.c -o Alg1
gcc Algorithm2.c -o Alg2
(assuming one is working under Linux and has the GCC compiler installed); the programs can be run later using "./Alg1" and "./Alg2" commands, respectively.

For the .py files, one can run them using the following commands:
python compute_rho_alpha_beta_gamma.py (to precompute the constants)
python check_claims.py (requires a file rho_alpha_gamma_beta.txt with precomputed constants in the same catalogue)

# REMARKS

Checks in the python verification script rely on 'assert' statements. For this reason, one should 'not' use the command "python -O" for running the script.

One may consider installing the 'tqdm' python library (using e.g. command: "pip install tqdm") to have a progress bar while running compute_rho_alpha_beta_gamma.py script.
Once it is installed, one has to uncomment the line "from tqdm import trange" and replace any instance of 'for k in range' with 'for k in trange'.



==> anc/check_claims.py <==
from math import pi, ceil
from fractions import Fraction as Frac

# all checks rely on python assert statements
# for this reason, one should 'not' use the command 'python -O' for running this script

RHOS = {}
ALPHAS = {}
GAMMAS = {}
BETAS = {}

# rhos and alphas are computed exactly 
# for gammas, betas and pi, we use the rational upper bound approximations

with open("rho_alpha_gamma_beta.txt", "r") as file:
    for line in file:
        parts = line.strip().split()
        if len(parts) == 5:
            n = int(parts[0])
            a = Frac(parts[1])
            b = Frac(parts[2])
            c = Frac(parts[3])
            d = Frac(parts[4])
            RHOS[n] = a
            ALPHAS[n] = b
            GAMMAS[n] = c
            BETAS[n] = d
    
def p_i(n):
    """ returns p_n as defined in Lemma 5 """
    result = 1
    for p in (2, 3, 5, 7):
        if n % p == 0:
            result *= p
    return result

print("Check of (9) in Lemma 5")
total = 0
total_max = 0
for l in range(1, 211):
    total += RHOS[p_i(l)] + ALPHAS[p_i(l)]
    total_max = max(total_max, Frac(total,l))
print("Maximum of LeftSum/l over 1 <= l <= 210:", total_max)
assert(total_max <= Frac(4946,3675))

print("\nCheck of claims in Theorem 10")
for h in range(81, 41020):
    assert(GAMMAS[h]*h**2/2 + BETAS[h] < h**2/2 + 3)
print("Verified inequalities for 81 <= h <= 41019")
for h in range(4, 81):
    assert(3225*GAMMAS[h] + BETAS[h] < 3225 + 3)
print("Verified inequalities for 4 <= h <= 80") 

print("\nCheck of claims in Theorem 13")
for h in range(51, 67):
    assert(Frac(GAMMAS[h]*3*h*h, 4) + BETAS[h] < Frac(3*h*h, 4) + 3)
print("Verified inequalities for 51 <= h <= 66")
for h in range(4, 51):
    assert(1892*GAMMAS[h] + BETAS[h] < 1892 + 3)
print("Verified inequalities for 4 <= h <= 50")

print("\nComputing k_0 in Theorem 20")
# to make computations exact, we approximate pi by a sufficiently close rational
PI = Frac(314159265358979323847, 10**20)
assert(PI > pi)
GAMMA = max(GAMMAS[h] for h in range(4, 41021))
B = Frac(4946, 3675)
C = 3264*PI/10255
assert(C < 1) # additional check --- even though we use upper bound on PI, C is still below 1
k1 = 2*B*B/((1-C)*(1-C))
k2 = Frac(BETAS[41020] - 1, 1 - GAMMA)
k0 = max(k1, k2)
print("k0:", ceil(k0))



==> anc/compute_rho_alpha_beta_gamma.py <==
from math import gcd, isqrt, prod
from fractions import Fraction as Frac
# from tqdm import trange

MAX_L = 41021 # compute values of rho_l, alpha_l, gamma_l, beta_l for l in range(1, MAX_L)

##################### precomputing Euler totients #####################

def prime_factors(n):
    """ iterates over all prime factors of n, without repetition """
    if n % 2 == 0:
        yield 2
        while n % 2 == 0:
            n //= 2
    i = 3
    while i < isqrt(n) + 1:
        if n % i == 0:
            yield i
            while n % i == 0:
                n //= i
        i += 2
    if n > 2:
        yield n 

def totient(n):
    """ returns the Euler's totient function phi(n) """
    if n == 0:
        return 0
    result = n
    for p in prime_factors(n):
        result -= result // p
    return result

PHI = dict()
print("precomputing Euler totient function")
#for k in trange(1, MAX_L):
for k in range(1, MAX_L):
    PHI[k] = totient(k)

##################### functions for computing rhos, alphas, and gammas #####################

def rho(l):
    """ returns the exact value of rho_l """
    result = 1
    for p in prime_factors(l):
        result *= 1 - Frac(1,p) 
    return result

def alpha(l):
    """ returns the exact value of alpha_l """
    primes = list(prime_factors(l))
    r = prod(primes)
    phi = PHI[r]
    current = 0
    minimum = 0
    maximum = 0
    for i in range(1, r):
        current += r * (gcd(i, r) == 1) - phi
        if current < minimum:
            minimum = current
        if current > maximum:
            maximum = current
    return Frac(maximum - minimum, r)
    
def gamma_h(h):
    """ returns an upper bound for the value of gamma_h
    based on a particular constructrion of a matrix A_h
    with i-th row sum equal to PHI[i] and j-th column sum equal to PHI[j]
    principle is the following: start from first row and last column,
    and put maximum possible values (i.e. not violating row or column sum) in all traversed cells
    such a matrix turns out to be always symmetric
    """
    i = 1
    j = h
    row_sum = PHI[i]
    col_sum = PHI[j]
    result = Frac(0)
    while i < j:
        cell_max = min(row_sum, col_sum) # maximum possible value of A_h(i,j) = A_h(j,i)
        result += Frac(2 * cell_max, i * j) # A_h(i,j)/(i*j) + A_h(j,i)/(i*j)
        row_sum -= cell_max
        col_sum -= cell_max
        if row_sum == 0: # i-th row is saturated, so change the row
            i += 1
            row_sum = PHI[i]
        if col_sum == 0: # j-th column is saturated, so change the column
            j -= 1
            col_sum = PHI[j]
    if i == j: # possibly nonzero entry at the diagonal
        result += Frac(min(row_sum, col_sum), i * i)
    return result

##################### actual computations and saving to file #####################

ALPHAS = dict()
RHOS = dict()
print("computing alphas")
#for k in trange(1, MAX_L):
for k in range(1, MAX_L):
    ALPHAS[k] = alpha(k)
    RHOS[k] = rho(k)

print("computing betas")
BETAS = dict()
BETAS[0] = 1
# for k in trange(1, MAX_L):
for k in range(1, MAX_L):
    BETAS[k] = BETAS[k-1] + ALPHAS[k] + RHOS[k]

print("computing gammas")
GAMMAS = dict()
#for k in trange(1, MAX_L):
for k in range(1, MAX_L):
    GAMMAS[k] = gamma_h(k)

PRECISION = 10**8
def upper_approximation(a):
    n = (a.numerator * PRECISION + a.denominator - 1) // a.denominator # if a = p/q, then n is an integer satisfying n >= ceiling(precision*p/q)
    return Frac(n, PRECISION) # as a consequence, n/precision >= ceiling(precision*p/q)/precision >= p/q

print("saving to file")
with open("rho_alpha_gamma_beta.txt", "w") as file:
    for n in range(1, MAX_L):
        a = RHOS[n]
        b = ALPHAS[n]
        c = GAMMAS[n]
        d = BETAS[n]
        if c.denominator > PRECISION:
            c = upper_approximation(c)
            assert(c >= GAMMAS[n])
        if d.denominator > PRECISION:
            d = upper_approximation(d)
            assert(d >= BETAS[n])
        file.write(f"{n}\t{a}\t{b}\t{c}\t{d}\n")
print("finished!")


